A nebular analysis of the central Orion Nebula with MUSE

A nebular analysis of the central Orion Nebula and its main structures is presented. We exploit MUSE integral field observations in the wavelength range 4595-9366 \r{A} to produce the first O, S and N ionic and total abundance maps of a region spanning 6' x 5' with a spatial resolution of 0.2". We use the S$_{23}$ ( = ([SII]$\lambda$6717,31+[SIII]$\lambda$9068)/H$\beta$) parameter, together with [OII]/[OIII] as an indicator of the degree of ionisation, to distinguish between the various small-scale structures. The only Orion Bullet covered by MUSE is HH 201, which shows a double component in the [FeII]$\lambda$8617 line throughout indicating an expansion, and we discuss a scenario in which this object is undergoing a disruptive event. We separate the proplyds located south of the Bright Bar into four categories depending on their S$_{23}$ values, propose the utility of the S$_{23}$ parameter as an indicator of the shock-contribution to the excitation of line-emitting atoms, and show that the MUSE data is able to identify the proplyds associated with disks and microjets. We compute the second order structure function for the H$\alpha$, [OIII]$\lambda$5007, [SII]$\lambda$6731 and [OI]$\lambda$6300 emission lines to analyse the turbulent velocity field of the region covered with MUSE. We find that the spectral and spatial resolution of MUSE is not able to faithfully reproduce the structure functions of previous works.

==> intensity_profile.py <==
from astropy.io import fits
from matplotlib import pyplot as plt
import sys
from astropy.wcs import WCS
import numpy as np
from astropy.convolution import convolve_fft,convolve,Gaussian2DKernel


gauss_kernel=Gaussian2DKernel(2)

o2 = fits.getdata('S2_abun_cel_nm.fits')
o3 = fits.getdata('S3_abun_cel_nm.fits')
o = fits.getdata('S_abun_cel_nm.fits')
hd = fits.getheader('S_abun_cel_nm.fits')
o2p=o2[381:550,537:538]
o3p=o3[381:550,537:538]
op=o[381:550,537:538]
ne = fits.getdata('/Volumes/Anna/Orion/den_sii_output.fits')
te = fits.getdata('/Volumes/Anna/Orion/tem_nii_output.fits')
tes3 = fits.getdata('/Volumes/Anna/Orion/tem_siii_a.fits')
nep=ne[381:550,537:538]
tep=te[381:550,537:538]
tes3p=tes3[381:550,537:538]
o2p = convolve_fft(o2p, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)
o3p = convolve_fft(o3p, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)
op = convolve_fft(op, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)
nep = convolve_fft(nep, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)
tep = convolve_fft(tep, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)
tes3p = convolve_fft(tes3p, gauss_kernel, normalize_kernel=True, interpolate_nan=True, ignore_edge_zeros=True)


yy=np.arange(381,550)
xx=np.zeros(len(o2p))
xx=[537 for i in xx if i==0]



    



    #print max(ha_norm1), max(hb_norm1), max(o3_norm1), max(s2_norm1), max(o1_norm1), max(o2_norm1), max(s3_norm1), max(n2_norm1), max(he1_norm1), max(ar_norm1)




w = WCS(hd)

wx, wy = w.wcs_pix2world(xx, yy, 1)


wy_norm = abs(wy-max(wy))
d = wy_norm*3600.
#d = (wy_norm*60.*540.)/3438. 
ax = plt.gca()
ax2 = ax.twinx()

ax.plot(d, o2p, color='black', label='S$^{+}$/H$^{+}$')
ax.set_ylabel('12. + log(S$^{+}$/H$^{+}$)',fontsize=18)
ax2.plot(d, nep, color='black', linestyle=':', label='N$_{e}$')
ax2.set_ylabel('Electron density (cm$^{-3}$)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.savefig('profile_OS_ne.png')
plt.show()


ax = plt.gca()
ax2 = ax.twinx()
ax.plot(d, o2p, color='black', label='S$^{+}$/H$^{+}$')
ax.set_ylabel('12. + log(S$^{+}$/H$^{+}$)',fontsize=18)
ax2.plot(d, tep, color='black', linestyle=':', label='T$_{e}$')
ax2.set_ylabel('[NII] electron temperature (K)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.show()

ax = plt.gca()
ax2 = ax.twinx()

ax.plot(d, o3p, color='black', label='S$^{++}$/H$^{+}$')
ax.set_ylabel('12. + log(S$^{++}$/H$^{+}$)',fontsize=18)
ax2.plot(d, nep, color='black', linestyle=':', label='N$_{e}$')
ax2.set_ylabel('Electron density (cm$^{-3}$)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.savefig('profile_S3_ne.png')
plt.show()


ax = plt.gca()
ax2 = ax.twinx()
ax.plot(d, o3p, color='black', label='S$^{++}$/H$^{+}$')
ax.set_ylabel('12. + log(S$^{++}$/H$^{+}$)',fontsize=18)
ax2.plot(d, tes3p, color='black', linestyle=':', label='T$_{e}$')
ax2.set_ylabel('[SIII] electron temperature (K)',fontsize=18)
ax.set_xlabel('Offset (arcsec)')
plt.savefig('profile_S3_tes3.png',fontsize=18)
plt.show()

ax = plt.gca()
ax2 = ax.twinx()

ax.plot(d, op, color='black', label='O/H')
ax.set_ylabel('12. + log(S/H)',fontsize=18)
ax2.plot(d, nep, color='black', linestyle=':', label='N$_{e}$')
ax2.set_ylabel('Electron density (cm$^{-3}$)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.savefig('profile_S_ne.png')
plt.show()


ax = plt.gca()
ax2 = ax.twinx()
ax.plot(d, op, color='black', label='O/H')
ax.set_ylabel('12. + log(S/H)',fontsize=18)
ax2.plot(d, tep, color='black', linestyle=':', label='T$_{e}$')
ax2.set_ylabel('[NII] electron temperature (K)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.show()


ax = plt.gca()
ax2 = ax.twinx()
ax.plot(d, nep, color='black')
ax.set_ylabel('[SII] N$_{e}$',fontsize=18)
ax2.plot(d, tep, color='black', linestyle=':', label='T$_{e}$')
ax2.set_ylabel('[NII] T$_{e}$ (K)',fontsize=18)
ax.set_xlabel('Offset (arcsec)',fontsize=18)
plt.show()
#print dmax[np.int(sys.argv[1])]









# ionisation parameter
#log_s2hb=np.log10(s2/hb)
#expo=(-1.4*log_s2hb)-3.26
#ion_par=10.**expo


# sub-regions: PILLARS

#ha_p2 =  np.zeros(ha.shape)
#for i in range(len(ha)):
#    if 580 < i < 677:
#        ha_p2[i] = ha[i]
#    else:
#        ha_p2[i]=np.nan


#for i in range(len(ha)):
#    for j in range(len(ha[0])):
#        if 472 < j < 579:
#            ha_p2[i][j] = ha_p2[i][j]
#        else:
#            ha_p2[i][j] = np.nan

